COUDER: Robust Topology Engineering for Optical Circuit Switched Data Center Networks

Many optical circuit switched data center networks (DCN) have been proposed in the past to attain higher capacity and topology reconfigurability, though commercial adoption of these architectures have been minimal. One major challenge these architectures face is the difficulty of handling uncertain traffic demands using commercial optical circuit switches (OCS) with high switching latency. Prior works have generally focused on developing fast-switching OCS prototypes to quickly react to traffic changes through frequent reconfigurations. This approach, however, adds tremendous complexity to the control plane, and raises the barrier for commercial adoption of optical circuit switched data center networks. We propose COUDER, a robust topology and routing optimization framework for reconfigurable optical circuit switched data centers. COUDER optimizes topology and routing based on a convex set of traffic matrices, and offers strict throughput guarantees for any future traffic matrices bounded by the convex set. For the bursty traffic demands that are unbounded by the convex set, we employ a desensitization technique to reduce performance hit. This enables COUDER to generate topology and routing solutions capable of handling unexpected traffic changes without relying on frequent topology reconfigurations. Our extensive evaluations based on Facebook's production DCN traces show that, even with daily reconfiguration, COUDER achieves about 20\% higher throughput, and about 32\% lower average hop count compared to cost-equivalent static topologies. Our work shows that adoption of reconfigurable topologies in commercial DCNs is feasible even without fast OCSs.

==> plot_data/traffic_cluster_fabric_stats.py <==
import sys
import numpy as np

def ReadOptimalKFilesIdx(file_dir, idx):
	fabrics_gap_optimalK = {}
	fabric_silhouette_optimalK = {}
	fabrics_order = []
	offset = 0
	filename = "optimalK_12fabs_idx_" + str(idx) + ".txt"
	with open(file_dir + filename, 'r') as f:
		for line in f:
			splitted_line = line.split()
			if offset == 0:
				for fab_name in splitted_line:
					fabrics_gap_optimalK[fab_name] = 0
					fabric_silhouette_optimalK[fab_name] = 0
					fabrics_order.append(fab_name)
				offset += 1
			elif offset == 1:
				fab_id = 0
				for optimalK in splitted_line:
					fabrics_gap_optimalK[fabrics_order[fab_id]] = int(optimalK)
					fab_id += 1
				offset += 1
			else:
				fab_id = 0
				for optimalK in splitted_line:
					fabric_silhouette_optimalK[fabrics_order[fab_id]] = int(optimalK)
					fab_id += 1
	return fabrics_gap_optimalK, fabric_silhouette_optimalK


def ReadOptimalKFiles(file_dir, indices):
	fabrics_gap_optimalK, fabric_silhouette_optimalK = ReadOptimalKFilesIdx(file_dir, indices[0])
	all_fabrics_optimalK_gap = {}
	all_fabrics_optimalK_silhouette = {}
	for fab_name in fabrics_gap_optimalK.keys():
		all_fabrics_optimalK_gap[fab_name] = [fabrics_gap_optimalK[fab_name]]
		all_fabrics_optimalK_silhouette[fab_name] = [fabric_silhouette_optimalK[fab_name]]
	for i in range(1, len(indices), 1):
		fabrics_gap_optimalK, fabric_silhouette_optimalK = ReadOptimalKFilesIdx(file_dir, indices[i])
		for fab_name in fabrics_gap_optimalK.keys():
			all_fabrics_optimalK_gap[fab_name].append(fabrics_gap_optimalK[fab_name])
			all_fabrics_optimalK_silhouette[fab_name].append(fabric_silhouette_optimalK[fab_name])
	return all_fabrics_optimalK_gap, all_fabrics_optimalK_silhouette

dirname = "./"
indices = [1,2,3,4,5,6,7,8,9]

fabrics_optimalK_gap, fabrics_optimalK_silhouette = ReadOptimalKFiles(dirname, indices)
for fab in sorted(fabrics_optimalK_gap.keys()):
	std_dev_gap = np.std(fabrics_optimalK_gap[fab])
	std_dev_silhouette = np.std(fabrics_optimalK_silhouette[fab])
	mean_gap = np.mean(fabrics_optimalK_gap[fab])
	mean_silhouette = np.mean(fabrics_optimalK_silhouette[fab])
	median_gap = np.median(fabrics_optimalK_gap[fab])
	median_silhouette = np.median(fabrics_optimalK_silhouette[fab])
	max_gap = max(fabrics_optimalK_gap[fab])
	max_silhouette = max(fabrics_optimalK_silhouette[fab])
	min_gap = min(fabrics_optimalK_gap[fab])
	min_silhouette = min(fabrics_optimalK_silhouette[fab])
	str_builder = fab + "\ngap:\n"
	str_builder += ("mean: " + str(mean_gap) + " stddev: " + str(std_dev_gap) + " median: " + str(median_gap) + " max: " + str(max_gap) + " min: " + str(min_gap) + "\n")
	str_builder += "silhouette:\n"
	str_builder += ("mean: " + str(mean_silhouette) + " stddev: " + str(std_dev_silhouette) + " median: " + str(median_silhouette) + " max: " + str(max_silhouette) + " min: " + str(min_silhouette) + "\n\n\n")
	print str_builder
for fab in sorted(fabrics_optimalK_gap.keys()):
	print fabrics_optimalK_gap[fab]
	print fabrics_optimalK_silhouette[fab]
